On classifying Minkowskian sublattices

Let $\Lambda$ be a lattice in an $n$-dimensional Euclidean space $E$ and let $\Lambda'$ be a Minkowskian sublattice of $\Lambda$, that is, a sublattice having a basis made of representatives for the Minkowski successive minima of $\Lambda$. We extend the classification of possible $\Z/d\Z$-codes of the quotients $\Lambda/\Lambda'$ to dimension~$9$, where $d\Z$ is the annihilator of $\Lambda/\Lambda'$.

==> AnalyzeCyclicCases.m <==
//
// AnalyzeCyclicCases.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann 
//
// Tested to work with Magma V2.14-10 and V2.15-4
//
// Note: this code is not an essential part of the 
//       classification, but can be used to analyze
//       the realization space and invariants of a type.
//
// To get information on all existing cases for n<=9 and d<=12 
// (including all previously known cases for n<=8) do for example
// the following:
// 1) call "magma"
// 2) SetLogFile("nle9_dle12.analyze");
// 3) load "AnalyzeCyclicCases.m";
//


load "RealSpaceSingle.m";





//
// a little helper to work with "compact format"
//

CastRealSpaceSingle := function(n,d,L)
  Lnew := [ 0 : i in [1..n] ];
  t := Floor(d/2);
  m := 1; 
  for i in [1..t] do
    for j in [1..L[i]] do
      Lnew[m] := i;
      m := m + 1;
    end for;
  end for;

  return RealSpaceSingle(n,d,Lnew);
end function;





//
// Extract a Gram matrix with respect to the
// sublattice Lambda' spanned by minimal vectors
// Coordinates of these vectors are given in the
// first n rows of Coords; PQF is a nxn matrix
//

SublatticeGram := function(PQF,Coords)
  n:=Nrows(PQF);
  U := Matrix(Rationals(),n,n,[Coords[i,j]: i,j in [1..n]]);

  return U*PQF*Transpose(U);
end function;







// 
// a function that computes the perfection rank of a set of minimal vectors
// 


PerfRank := function (SV)
  n := Ncols(SV[1]);
  N := Floor ( n*(n+1)/2 );
  M := Matrix (Rationals(), #SV, N, [ 0 : i in [1..N*(#SV)] ]);
  for i in [1..#SV] do
    ind := 0;
    for j in [1..n] do
      for k in [j..n] do
        ind := ind + 1;  
        M[i][ind] := (SV[i])[j] * (SV[i])[k];
      end for;
    end for;
  end for;

  return Rank(M);
end function;




//
// a function doing it all...
//

AnalyzeParameters := procedure (n,d,L)
  print "n =", n, ", d =", d, ",", L; 
  TypForm,Coords,FOUND:=CastRealSpaceSingle(n,d,L);
  if IsEmpty(FOUND) then
    print "is infeasible";
  else
    print "is feasible";
    print "Realization polytope with " , #FOUND , " vertices.";
    SubGram:=SublatticeGram(TypForm,Coords);
    print "Gram matrix of a typical well rounded sublattice:";
    print SubGram;
    print "PARI/GP:";
    printf "[";
    for i in [1..n-1] do
      for j in [1..n-1] do
        printf "%o, ", SubGram[i][j];
      end for;
      printf "%o; ", SubGram[i][n];
    end for;
    for j in [1..n-1] do
      printf "%o, ", SubGram[n][j];
    end for;
    printf "%o ]\n", SubGram[n][n];

    Lat:=LatticeWithGram(TypForm);
    SV:=ShortestVectors(Lat);
    Lprime:=LatticeWithGram(SubGram);
    SVprime:=ShortestVectors(Lprime);

    s := #SV;
    r := PerfRank(SV);
    sprime := #SVprime;
    print "s  >= ", s;
    print "r  >= ", r;
    print "s' >= ", sprime;

    // Print line for LaTeX-tabular:
    print "LATEX:";
    printf " %o  & ", d;
    printf "(";
    for i in [1..(#L)] do
      for j in [1..L[i]] do
        printf "%o", i; 
        if (i ne #L) or (j ne L[i]) then  
          printf ",";
        end if;
      end for;
    end for;
    printf ")  &  %o  &  %o  &  %o \\\\\n", s, r, sprime;

    print "Common shortest vectors of lattices:";
    print SV;

    // determine minimum index (terrible code!!)
    // can also simply be determined from first coordinate...
    SVhlp:=  {@ Matrix(v) : v in SV @};
    SVhlp2 := {@ Matrix(Lat.i) : i in [2..n] @};
    MinIndex := d;
    vMin := (SVhlp diff SVhlp2)[1];
    for v in (SVhlp diff SVhlp2) do
      vv:=Vector(Integers(),n,[v[1,i] : i in [1..n]]);
      Lsub:=sub<Lat| [vv] cat [Lat.i : i in [2..n]]>; 
      if (0 lt Index(Lat,Lsub)) and (Index(Lat,Lsub) le MinIndex) then
        MinIndex := Index(Lat,Lsub);
        vMin := vv;
      end if;
    end for;
    print "Minimum WR sublattice index is", MinIndex;
  end if;
end procedure;




//
// from Jacques Martinet's classification up to dimension 8:
//

Lnle8:=[
[[4,2],[4]],  
[[5,2],[5]],
[[6,2],[6]],[[6,3],[6]],
[[7,2],[7]],[[7,3],[7]],[[7,4],[4,3]],[[7,4],[5,2]],[[7,4],[6,1]],
[[8,2],[8]],
[[8,3],[8]],
[[8,4],[4,4]],[[8,4],[5,3]],[[8,4],[6,2]],[[8,4],[7,1]],[[8,4],[8,0]],
[[8,5],[4,4]],[[8,5],[5,3]],[[8,5],[6,2]],
[[8,6],[3,4,1]],[[8,6],[4,3,1]],[[8,6],[5,2,1]],[[8,6],[2,4,2]],[[8,6],[3,3,2]],[[8,6],[4,2,2]]
];

//
// The following is a list of difficult cases that can be excluded by our algorithm
// (and hereby verify the previously known classification for n=8 by Jacques
// Martinet, as well as testing our code...)
//
//Ln8infeas:=[
//[[8,6],[5,1,2]],[[8,6],[6,0,2]],[[8,6],[4,4,0]],
//[[8,7],[3,4,1]],[[8,7],[4,2,2]],[[8,7],[3,3,2]],
//[[8,8],[4,1,2,1]],[[8,8],[3,3,1,1]],[[8,8],[2,3,2,1]],[[8,8],[3,1,3,1]],[[8,8],[3,2,2,1]],[[8,9],[3,2,1,2]],[[8,9],[2,3,2,1]],[[8,9],[2,2,2,2]]
//];
//
// To check that the cases are infeasible (have an empty realization space)
// uncomment for example the list above and the following:
//L:=Ln8infeas;
//for t in L do
//  n := t[1,1];
//  d := t[1,2];
//  L := t[2];
//  CastRealSpaceSingle(n,d,L);
//  print "\n\n\n";
//end for;
//quit;





//
// cases for n=9 and d<=6
//

Ln9dle6:=[
[[9,2],[9]],
[[9,3],[9]],
[[9,4],[9,0]],[[9,4],[8,1]],[[9,4],[7,2]],[[9,4],[6,3]],[[9,4],[5,4]],[[9,4],[4,5]],
[[9,5],[8,1]],[[9,5],[7,2]],[[9,5],[6,3]],[[9,5],[5,4]],
[[9,6],[6,3,0]],[[9,6],[5,4,0]],[[9,6],[4,5,0]],[[9,6],[7,1,1]],[[9,6],[6,2,1]],[[9,6],[5,3,1]],
[[9,6],[4,4,1]],[[9,6],[3,5,1]],[[9,6],[7,0,2]],[[9,6],[6,1,2]],[[9,6],[5,2,2]],[[9,6],[4,3,2]],
[[9,6],[3,4,2]],[[9,6],[2,5,2]],[[9,6],[6,0,3]],[[9,6],[5,1,3]],[[9,6],[4,2,3]],[[9,6],[3,3,3]],
[[9,6],[2,4,3]],
[[9,6],[1,5,3]]  
];



//
// cases for n=9 and d=7  
//
// Detected infeasible cases, that were left after classification "by hand":
// [4,5,0], [3,6,0]
//

Ln9d7:=[
[4,5,0],[5,3,1],[6,1,2],
[3,6,0],[5,2,2],[4,4,1],
[4,3,2],[5,1,3],
[4,2,3],
[3,3,3]
];




//
// cases for n=9 and d=8 
//
// Detected infeasible cases, that were left after classification "by hand":
// [ 3, 5, 1, 0 ], [ 5, 1, 3, 0 ], [ 4, 4, 0, 1 ], [ 6, 0, 2, 1 ]
// [ 6, 1, 0, 2 ], [ 4, 2, 3, 0 ], [ 5, 0, 4, 0 ], [ 5, 1, 2, 1 ]
// [ 5, 2, 0, 2 ], [ 4, 1, 4, 0 ], [ 5, 0, 3, 1 ], [ 4, 3, 0, 2 ],
// [ 5, 1, 1, 2 ]
//
// 

Ln9d8:=[
[3,5,1,0],[4,3,2,0],[5,1,3,0],[4,4,0,1],[5,2,1,1],[6,0,2,1],[6,1,0,2],
[3,4,2,0],[4,2,3,0],[5,0,4,0],[4,3,1,1],[5,1,2,1],[5,2,0,2],
[2,5,2,0],[3,3,3,0],[4,1,4,0],[3,4,1,1],[4,2,2,1],[5,0,3,1],[4,3,0,2],[5,1,1,2],
[3,3,2,1],[4,1,3,1],[4,2,1,2],
[2,4,2,1],[3,2,3,1],[4,0,4,1],[3,3,1,2],[4,1,2,2],
[3,2,2,2],
[2,3,2,2],[3,1,3,2] 
];



//
// cases for n=9 and d=9 
//
// Detected infeasible cases, that were left after classification "by hand":
// [ 4, 3, 0, 2 ], [ 5, 1, 1, 2 ], [ 3, 4, 1, 1 ], [ 2, 5, 2, 0 ],
// [ 4, 2, 2, 1 ], [ 5, 0, 3, 1 ], [ 3, 3, 3, 0 ], [ 3, 4, 0, 2 ],
// [ 4, 2, 1, 2 ], [ 2, 4, 3, 0 ], [ 4, 1, 3, 1 ], [ 3, 3, 1, 2 ],
// [ 3, 3, 0, 3 ]
//

Ln9d9:=[
[4,3,0,2],[5,1,1,2],[3,4,1,1],[2,5,2,0],[4,2,2,1],[5,0,3,1],[3,3,3,0],
[3,4,0,2],[4,2,1,2],[3,3,2,1],[2,4,3,0],[4,1,3,1],
[3,3,1,2],[4,1,2,2],[3,2,3,1],
[3,3,0,3],[3,2,2,2],[3,1,3,2],  
[2,2,3,2]
];


//
// cases for n=9 and d=10 
//

Ln9d10:=[
[2, 4, 2, 0, 1],
[2, 4, 1, 1, 1],
[2, 3, 2, 1, 1],
[3, 2, 1, 2, 1],
[2, 3, 1, 2, 1],
[2, 2, 2, 2, 1],
[3, 1, 1, 3, 1],
[2, 2, 1, 3, 1]
];


//
// cases for n=9 and d=12 
//

Ln9d12:=[
[2, 1, 2, 2, 1, 1], [2, 0, 2, 2, 2, 1],
[1, 2, 3, 2, 1, 0], [1, 2, 2, 2, 1, 1] 
];







//
// Now analyze each case...
//


L:=Lnle8;

for t in L do
  n := t[1,1];
  d := t[1,2];
  L := t[2];
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



L:=Ln9dle6;

for t in L do
  n := t[1,1];
  d := t[1,2];
  L := t[2];
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



n:=9;
d:=7;
Lst:=Ln9d7;
for L in Lst do
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



n:=9;
d:=8;
Lst:=Ln9d8;
for L in Lst do
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



n:=9;
d:=9;
Lst:=Ln9d9;
for L in Lst do
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



n:=9;
d:=10;
Lst:=Ln9d10;
for L in Lst do
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



n:=9;
d:=12;
Lst:=Ln9d12;
for L in Lst do
  AnalyzeParameters(n,d,L);
  print "\n\n\n";
end for;



quit;










==> IsFeasibleCommon.m <==
//
// IsFeasibleCommon.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann
//
// Tested to work with Magma V2.14-10 and V2.15-4
// (and lrs ver.4.2, see http://cgm.cs.mcgill.ca/~avis/C/lrs.html)
// 
// common functions used by
// IsFeasibleSingle.m, IsFeasiblePair.m, IsFeasibleTriple.m
// 





//
// Little function to set up a linear (in)equality line 
// for lhs <= Q[v] = <Q,vv^t>
//

RankOneLine := function(n,v,lhs)
  V:=Vector(Integers(),1+Floor(n*(n+1)/2),[0: i in [1..1+Floor(n*(n+1)/2)]]);
  V[1]:= lhs;

  for i in [1..n] do
    for j in [1..i] do
      if i eq j then
        V[1+Floor(i*(i-1)/2)+j] := v[i]*v[j];
      else 
        V[1+Floor(i*(i-1)/2)+j] := 2*v[i]*v[j];
      end if;
    end for;
  end for;

  return V;
end function;





//
// recover d from Coords[i], where i should be >=n+1 
// compute a Watson vector with coordinates with respect to
// e_1,...,e_n (given in Coords[1..n]) and return true
// or false, depending on whether or not the condition of 
// "Watsons Lemma" is satisfied
//
ComputeWatsonVector := function (Coords,i)
  n:=Ncols(Coords);
  w:=(ChangeRing(Matrix(Coords[i]),Rationals())*ChangeRing(Matrix(Coords[1..n]),Rationals())^(-1))[1];
  d:=Lcm([Denominator(w[i]) : i in [1..n]]);

  mm := 0;
  //Change the following for older versions of MAGMA?
  //v:=ChangeRing(d*w,Integers())[1];
  v:=ChangeRing(d*w,Integers());

  for i in [1..n] do
    v[i] := v[i] mod d;
    if v[i] gt Floor(d/2) then
      v[i] := v[i] - d;
      mm := mm - v[i];
    else
      mm := mm + v[i]; 
    end if;
  end for;

  if 2*d eq mm then
    return d,v,true;
  else
    return d,v,false;
  end if;
end function;





//
// For the parameters n, Coords 
// a linear space is computed in which an example
// with the given parameters can be found, if at all.
// This is possible due to an "averaging argument". 
//

LinearitySpace := function (n,Coords) 

  N := Floor(n*(n+1)/2)+1;
  m := Nrows(Coords);  // should be n+1 or larger depending on use in
                       // IsFeasible{Single,Pair,...}

  // Search for possible symmetries (averaging possibilities) 
  //
  // BE AWARE: In the following code it is probably possible to
  //           save computing time by considering only some
  //           transpositions and not all.

  // Create for ich pair i,j "transposition" U in GL_n(Z)
  // interchanging Coords[i] and Coords[j] 
  // and fixing all other Coords[k], k in {1,..,n+1}\{i,j}
  UList:=[ ];
  U := Matrix(Integers(),n,n,[0 : i in [1..n^2]]);
  for i in [1..n] do
    for j in [1..(i-1)] do
      A:=Matrix(Integers(),n*m,n^2,[0 : k in [1..n^3*m]]);
      b:=Vector(Integers(),n*m,[0 : k in [1..n*m]]);
      for k in [1..m] do
        if k eq i then
          for l in [1..n] do
            A:=InsertBlock(A,Coords[k],(k-1)*n+l,(l-1)*n+1);     
            b[(k-1)*n+l]:=Coords[j][l];         
          end for;      
        else if k eq j then
               for l in [1..n] do
                 A:=InsertBlock(A,Coords[k],(k-1)*n+l,(l-1)*n+1);     
                 b[(k-1)*n+l]:=Coords[i][l];         
               end for;       
	     else
               for l in [1..n] do
                 A:=InsertBlock(A,Coords[k],(k-1)*n+l,(l-1)*n+1);     
                 b[(k-1)*n+l]:=Coords[k][l];         
               end for;     
             end if;
        end if;
      end for;
      bool,sol:=IsConsistent(Transpose(A),b);
      if bool then
        for k in [1..n] do  
          for l in [1..n] do  
            U[k,l]:=sol[(k-1)*n+l];
          end for;
        end for;

        UList:=UList cat [ Transpose(U) ];
      end if;
    end for;
  end for;

  // create invariant subspace
  G:=MatrixGroup< n, Rationals() | UList>;
  IForms:=SymmetricForms(G);
  DimIF:=#IForms;

  M:=Matrix(Integers(),DimIF,Floor(n*(n+1)/2),[0 : i in [1..DimIF*Floor(n*(n+1)/2)]]);
  for i in [1..DimIF] do
    for j in [0..n-1] do
      for k in [0..j] do
        M[i][Floor(j*(j+1)/2+k+1)]:=(IForms[i])[j+1,k+1];
      end for;
    end for;  
  end for;    

  K:=Kernel(Transpose(M));
  DimK:=Dimension(K);

  // set number of equations and fill corresponding matrix
  NRowsMat := n+DimK;
  M := Matrix(Integers(),NRowsMat,N,[ 0 : i in [1..N*NRowsMat]]);

  li := 1;  // "line index"

  for i in [1..DimK] do
    M[li,1] := 0;
    for j in [1..Floor(n*(n+1)/2)] do
      M[li,1+j] := (K.i)[j];          
    end for;
    li := li + 1;
  end for;

  // set equations Q[Coords_1] = ... = Q[Coords_n] = 1
  for i in [1..n] do
    M[li] := RankOneLine(n,Coords[i],-1);
    li := li + 1;
  end for;

  //
  // Add "WATSON's conditions" if possible
  //   --> they hold if m1 + 2*m2 + ... + t*mt = 2d
  //   --> they are Q[v+-e_i] = 1 (=Q[+-e_i]) 
  //       for all i=1,..,n with non-vanishing cooeficient in v
  //   --> v is the "Watson Vector" obtained from Coords mod d
  // 
  Dis := [ 0 : i in [n+1..m] ];
  Vs := Matrix(Integers(), m-n, n, [ 0 : i in [1..n*(m-n)] ]);
  W := Matrix(Integers(),1,N,[ 0 : i in [1..N] ]);
  for i in [n+1..m] do
    di,v,bool := ComputeWatsonVector(Coords,i);
    Dis[i-n] := di;  // save results for later purpose
    Vs[i-n] := v;
    if bool then
      for j in [1..n] do 
        if v[j] ne 0 then
          //ADD Q[v*Coords[1..n] - Sign(v[j])*di*Coords[j]] = di^2
          w := v*Matrix(Coords[1..n]) - Sign(v[j])*di*Coords[j];
          W[1]:=RankOneLine(n,w,-di^2);
          M:=VerticalJoin(M,W);
          li:=li+1;        

          if IsEven(di) and (Abs(v[j]) eq Floor(di/2)) then
	    //v*Matrix(Coords[1..n])/di - Sign(v[j])*Coords[j] 
            //is also minimal and satisfies Watson's conditions! 
            //First ADD Q[v*Coords[1..n]] = di^2, then for all k not equal j
            w:= v*Matrix(Coords[1..n]);
            W[1]:=RankOneLine(n,w,-di^2);
            M:=VerticalJoin(M,W);
            li:=li+1;       
            for k in [1..n] do
              if (v[k] ne 0) and (k ne j) then
              //ADD  Q[v*Coords[1..n] - Sign(v[j])*di*Coords[j] - Sign(v[k])*di*Coords[k]] = di^2
                w := v*Matrix(Coords[1..n]) - Sign(v[j])*di*Coords[j]-Sign(v[k])*di*Coords[k];
                W[1]:=RankOneLine(n,w,-di^2);
                M:=VerticalJoin(M,W);
                li:=li+1;        
              end if;
            end for;
          end if;   
        end if;     
      end for;
    end if;     
  end for;        


  //
  // Add "orthogonality"-conditions if possible
  //   --> they hold if a base change preserving all e_i except for i=j and
  //       changing e_j to -e_j, maps each Watson vector v above into another 
  //       lattice vector of Lambda; this is the case if and only if:
  //          (v[j]=0) or (IsEven(di) and v[j]=di/2)
  //   --> A solution Q implies a solution Q' = U^t Q U where U is a diagonal
  //       matrix with all entries equal to 1, except for a -1 in position j 
  //   --> This implies that Q''=1/2(Q+Q') is also a solution, satisfying the
  //       "orthogonality-conditions" e_i Q'' e_j = <Q'', e_i e_j^t> = 0 
  //       for all i ne j 
  //
  for j in [1..n] do
    has_orth_cond := true;
    for k in [1..m-n] do
      if not ( ( (Vs[k])[j] eq 0) or ( IsEven(Dis[k]) and (Vs[k])[j] eq Floor(Dis[k]/2) )) then
        has_orth_cond := false;
        break k;
      end if;          
    end for;
    if has_orth_cond then
      for k in [1..n] do
        if k ne j then
          // ADD orthogonality condition < . , e_k e_j^t> = 0          
          W[1][1]:= 0;
          for indi in [1..n] do
            for indj in [1..indi] do
              if indi eq indj then
                W[1][1+Floor(indi*(indi-1)/2)+indj] := (Coords[k])[indi]*(Coords[j])[indj];
              else 
                W[1][1+Floor(indi*(indi-1)/2)+indj] 
                   := (Coords[k])[indi]*(Coords[j])[indj] 
                     +(Coords[k])[indj]*(Coords[j])[indi];
              end if;
            end for;
          end for;
          M:=VerticalJoin(M,W);
          li:=li+1;        
        end if;
      end for;
    end if;
  end for;


  return M;
end function;







//
// The initial inequality system is created in a matrix M with
//  -- first NumEq=Nrows(LinearitySpace(n,Coords)) lines contain equalities
// All "should be read" as 0 <= b + Ax   (LRS/CDD-Format)
// --> return values are the matrix M and the number of equalities NumEq
//
// NOTE: Currently there are way to many inequalities set to achieve this;
//       it is not clear (and probably not true) that the used inequalities
//       satisfy this criterion in all cases; many of the inequalities
//       are certainly redundant and slow down computations unecessarily
//


CreateInitialInequalitySystem := function(n,Coords)
  
  MLin := LinearitySpace(n,Coords);

  N := Floor(n*(n+1)/2)+1;

  // The following number depends on the chosen inequalities further below
  NRowsMat := Floor((n-1)*n/2) + (n*(n-1)) + 1 + Nrows(MLin); 

  M := Matrix(Integers(),NRowsMat,N,[ 0 : i in [1..N*NRowsMat]]);

  for i in [1..Nrows(MLin)] do
    M[i] := MLin[i]; 
  end for;

  li := Nrows(MLin) + 1;  // "line index"
  IneqVec:=[]; // collects the vectors v, for which we set inequalities Q[v]>=1

  // Set Q[v] >= 1
  w := Coords[n+1];
  M[li] := RankOneLine(n,w,-1);  
  li := li + 1;
  IneqVec:=Append(IneqVec,w);
  

  // Note: Many of the following inequalities are probably redundant,
  //       due to the assumed symmetries
  // first we set Q[e_i+-e_j]>=1
  for i in [1..n] do
    for j in [1..i-1] do
      w := Coords[i]+Coords[j];
      M[li] := RankOneLine(n,w,-1);  
      li := li + 1;
      IneqVec:=Append(IneqVec,w);
      w := Coords[i]-Coords[j];
      M[li] := RankOneLine(n,w,-1);  
      li := li + 1;
      IneqVec:=Append(IneqVec,w);
    end for;
  end for;


  // next we set Q[v-e_i-e_j]>=1
  for i in [1..n] do
    for j in [1..i-1] do
      w := Coords[n+1] - Coords[i] - Coords[j];      
      M[li] := RankOneLine(n,w,-1);  
      li := li + 1;
      IneqVec:=Append(IneqVec,w);
    end for;
  end for; 

  return M, Nrows(MLin), IneqVec;
end function;






//
// ser - sequential entry reader
// reads one number, which is contained in a string and begins at
// position p. ser avoids producing errors by not reading further
// than #string
// INPUT:       - string, the string containing the numbers
//              - p, the current position in the string, ser will move it
//                to the start of the next number and start reading.
//                If the next number is negative, p is placed on the "-",
//                else on the first digit.
// OUTPUT:      - n, said rational number
//              - endofnum, an integer denoting the last digit of n's
//                position in the string.
//
ser := function(string, p)
  n := 0;
  rational := 0;
  slash_at := 0;
  found := 0;
  i := p;
  while i le #string do
    if (string[i] ne " ") and (found eq 0) then
      p := i;
      found := 1;
    end if;    
    i := i + 1;
  end while;
  // next we want to see how long n is, i.e. the correct value for
  // endofnum
  i := p;
  end_reached := 0;
  while (i le #string) and (end_reached eq 0) do
    if string[i] eq " " then
      end_reached := 1;
    end if;
    i := i + 1;
  end while;   
  if #string eq 1 then
    endofnum := 1;
  else
    endofnum := i - 1;
  end if;
  // next test for a rational number
  i := p;
  while i le endofnum do
    if string[i] eq "/" then
      rational := 1;
      slash_at := i;
    end if;
    i := i + 1;
  end while;   
  // now we should have all the information needed to actually read n
  if rational eq 1 then
    number1 := Substring(string, p, slash_at - p);
    number2 := Substring(string, slash_at + 1, endofnum - slash_at);
    up := StringToInteger(number1);
    down := StringToInteger(number2);
    n := up / down;
  else
    number1 := Substring(string, p, endofnum - p + 1);
    n := StringToInteger(number1);
  end if;
  return n,endofnum;
end function;






// 
// TestFeasibility
//  -> returns boolean, PQF
//     where, if TRUE is returned, PQF is a positive definite matrix 
//     in the feasible region
//  -- internally a linear program maximizing the 
//     rank-1 form (Max*Max^t) is solved using lrs
//

TestFeasibility := function(n,NumEq,M,Max)
  
  // Matrix that 
  PQF := Matrix(Rationals(),n,n,[0 : i in [1..n*n]]);

  // write ine file and call lrs
  lp := Open("lp.ine", "w");
  Puts(lp, "*temporary LP file");
  Puts(lp, "H-representation");
  // THE FOLLOWING AVOIDS PROBLEMS FOR SOME INPUT!
  // In case of problems with lrs, one can try to replace 200
  // by some larger value that is actually needed.
  Puts(lp, "digits 200");
  Puts(lp, "begin");
  Put(lp, Sprint(Nrows(M)) cat " " cat Sprint(Ncols(M)));
  Puts(lp, " integer");
  for i in [1..Nrows(M)] do
    for j in [1..Ncols(M)] do
      Put(lp,Sprint(M[i,j]) cat " ");  
    end for;
    Puts(lp,"");
  end for;
  Puts(lp, "end");
  //Puts(lp, "");
  Put(lp, "linearity ");
  Put(lp, Sprint(NumEq) cat "  ");
  for i in [1..NumEq] do
    Put(lp, Sprint(i) cat " ");
  end for;
  Puts(lp, "");
  //Puts(lp, "");
  Puts(lp, "lponly");
  Put(lp, "maximize ");  // maximize target function <Max,Q>
  for i in [1..Floor(n*(n+1)/2)+1] do
    Put(lp, Sprint(Max[i]) cat " ");
  end for;
  Puts(lp, "");
  Flush(lp);

  Alarm(0); System("./lrs lp.ine >lp.ext");
  out := Open("lp.ext", "r");

  // check if feasible or not
  // line 7 contains either a primal solution or "No feasible solution"
  for i in [1..7] do
    string := Gets(out);
  end for;
  part := "*Input linearity";
  partseq := [ part[i] : i in [1..#part] ];
  strseq := [ string[i] : i in [1..#string] ];
  while ( IsSubsequence(partseq,strseq) ) do
    string := Gets(out);
    strseq := [ string[i] : i in [1..#string] ];
  end while;
  if string eq "No feasible solution" then
    return false, PQF;
  end if; 

  Q := Rationals();  
  S := [Q| ]; // Q as universe is necessary
  ri:=2;  // "read-in-index" set to 2, where the number starts
  for i in [1..(Floor(n*(n+1)/2)+1)] do
    rat,ri:=ser(string,ri);
    Append(~S,rat);
    ri:=ri+1; // one blank (if next number is positive even two) 
  end for;
 
  // now convert the sequence S to a matrix PQF
  for i in [1..n] do
    for j in [1..i] do
      PQF[i,j]:=S[Floor(i*(i-1)/2)+j+1];
      PQF[j,i]:=S[Floor(i*(i-1)/2)+j+1];
    end for;
  end for;
  
  Flush(out);
 
  //System("rm lp.{ine,ext}");

  return true, PQF;
end function;







//
// UpdateInequalitySystem 
//  -> computes ShortestVectors for PQF and updates M accordingly  
//  -> Its code could be beautified...
//

UpdateInequalitySystemPQF := function(M, IneqVec, PQF)
  L := LatticeWithGram(PQF);
  SV:=ShortestVectors(L);
  NewIneqVec := IneqVec;

  newM:=Matrix(Integers(),Nrows(M)+(#SV),Ncols(M),[ 0 : i in [1..(Nrows(M)+#SV)*Ncols(M)] ]); 
  for i in [1..Nrows(M)] do
    newM[i] := M[i];
  end for;
  // set up a new row for each shortest vector
  for i in [1..#SV] do
    newM[(Nrows(M)+i)] := RankOneLine(Nrows(PQF),SV[i],-1);
    NewIneqVec:=Append(NewIneqVec,SV[i]);
  end for;

  return newM,NewIneqVec;
end function;






//
// Given a vector v, obtain a rational approximation 
// with  denominators <= a  and then return the smallest
// integral vector which is a multiple of this approximation
// 

SmallApprox := function (v,a)
  n := Ncols(v);
  m,mi := Maximum([Abs(v[i]) : i in [1..n]]);

  if m eq 0 then // Notbremse
    print "Something is terribly wrong here...";
    quit;
  end if;
  
  BestA:=[Rationals()| ]; // set sequence to be of type Rationals to avoid problems
  for i in [1..n] do
    b := BestApproximation(v[i]/Abs(v[mi]),a);
    if (b ne 0) then
      Append(~BestA,b);  
    end if;  
  end for;

  ma := LCM([Denominator(BestA[i]) : i in [1..#BestA]]);

  NewV := Vector(Rationals(),n,[Floor(ma*BestApproximation(v[i]/Abs(v[mi]),a)) : i in [1..n]]);
   
  return NewV;
end function;






//
// Search "heuristically" for a vector w "near" v 
// with minimal Q[w] < 1 (where Q is a quadratic form / symmetric matrix)
//

BestNearApprox := function (v,Q)
  n := Ncols(v);

  min := 1;
  wmin:=Vector(Rationals(),n, [0 : i in [1..n]]);

  // run through a "complete cube" arround v and find 
  // minimum value of Q and the corresponding lattice point
  for i in [0..3^n-1] do
    w:=Vector(Rationals(),n, [((i div 3^(j-1)) mod 3)-1 : j in [1..n]]);
    if (v+w ne Vector(Rationals(),n, [0 : i in [1..n]])) then // exclude v+w=0
      if ((v+w)*Q,(v+w)) lt min then
        wmin := w;
        min := ((v+w)*Q,(v+w));
      end if;
    end if;
  end for;  
   
  if min eq 1 then  // try to enlarge search space for some v with Q[v]<1
    for i in [0..5^n-1] do
      w:=Vector(Rationals(),n, [((i div 5^(j-1)) mod 5)-2 : j in [1..n]]);
      if (v+w ne Vector(Rationals(),n, [0 : i in [1..n]])) then
        if ((v+w)*Q,(v+w)) lt min then
          wmin := w;
          min := ((v+w)*Q,(v+w));
          break i; // found one, stop search
        end if;
      end if;
    end for;
  end if;

  if min eq 1 then  // try to enlarge search space once more
    for i in [0..7^n-1] do
      w:=Vector(Rationals(),n, [((i div 7^(j-1)) mod 7)-3 : j in [1..n]]);
      if (v+w ne Vector(Rationals(),n, [0 : i in [1..n]])) then
        if ((v+w)*Q,(v+w)) lt min then
          wmin := w;
          min := ((v+w)*Q,(v+w));
          break i; // found one, stop search
        end if;
      end if;
    end for;
  end if;

  if min eq 1 then
    print "Problem: did not find a vector v with Q[v]<1";
    quit;
  end if;

  return (v+wmin);
end function;





//
// UpdateInequalitySystem 
//  -> Diagonalize matrix Q and all use vectors with Q[v]<=0 for new inequalities
//  -> its code could be beautified
//

UpdateInequalitySystemNonPQF := function(M, IneqVec, Q)
  NewIneqVec := IneqVec;

  D,T:=Diagonalization(Q);

  count:=0;
  for i in [1..Nrows(Q)] do
    if D[i,i] le 0 then
      count := count + 1;
    end if;
  end for;
  if count eq 0 then
    print "Fatal error; assumption that Q is not a PQF is false";
    return false;
  end if;

  newM:=Matrix(Integers(),Nrows(M)+count,Ncols(M),[ 0 : i in [1..(Nrows(M)+count)*Ncols(M)] ]); 
  for i in [1..Nrows(M)] do
    newM[i] := M[i];
  end for; 
  // set up a new row for each shortest vector
  count := 1;
  for i in [1..Nrows(Q)] do
    if D[i,i] le 0 then
      SApp := SmallApprox(T[i],3);  // Achtung: Das zweite Argument ist entscheident!
      BApp := BestNearApprox(SApp,Q);

      newM[Nrows(M)+count] := RankOneLine(Nrows(Q),BApp,-1);
      NewIneqVec:=Append(NewIneqVec,BApp);
      count := count + 1;
    end if;
  end for;

  return newM, NewIneqVec;
end function;





==> IsFeasiblePair.m <==
//
// IsFeasiblePair.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann
//
// Tested to work with Magma V2.14-10 and V2.15-4
//


load "IsFeasibleCommon.m";






//
// Given parameters, [n, d1, L1, d2, L2] the following function 
// creates a lattice spanned by d*Id_n and the integer vector L.
// Then a basis of this lattice is obtained and coordinates
// of the generating vectors  l*ei and (l/d1)*L1 , (l/d2)*L2
// (where l= lcm(d1,d2)) w.r.t this basis are returned.
//

MyCoordinates := function(n,d1,L1,d2,L2) 

  m := n+2;
  l := Lcm(d1,d2);
 
  M := Matrix(Integers(),m,n,[0 : i in [1..n*m]]);
  M := InsertBlock(M,l*IdentityMatrix(Integers(),n),1,1);
  v := (Floor(l/d1))*Matrix(Integers(),1,n,L1);
  M := InsertBlock(M,v,n+1,1);
  v := (Floor(l/d2))*Matrix(Integers(),1,n,L2);
  M := InsertBlock(M,v,n+2,1);

  Lat:=Lattice(M);

  Coords := Matrix(Integers(),m,n,[0 : i in [1..n*m]]);
  for i in [1..m] do
    v:=Lattice(Submatrix(M,i,1,1,n)).1;
    Coords := InsertBlock(Coords,Matrix(Integers(),1,n,Coordinates(Lat,v)),i,1); 
  end for;

  return Coords;
end function;









//
// IsFeasiblePair decides if there exists a PQF in n variables
// for parameters n, d1, L1 = (u_1,...,u_n), d2, L2 = (u'_1,...,u'_n)
// where u_i in [0..d1-1] and  u'_i in [0..d2-1]
// 
// Returned are 
//   true, coords, certificate
// where
//   certificate is a PQF if true   
//                    and if false it is 
//                           a list IneqVec of vectors defining 
//                           inequalities that can not all be satisfied  
// All results have to be seen with respect to the 
//     coordinates of e'_1,..,e'_n and e1, e2 returned in this
//     order in the rows of coords.
//
// NOTE: The performance of this function may be very much 
//       depending on the number of equalities that are used
//       and the linear functional that is maximized in
//       "TestFeasibility"
// 

IsFeasiblePair := function (n,d1,L1,d2,L2)
  
  // prepararion, getting coordinates
  Coords := MyCoordinates(n,d1,L1,d2,L2);
  InequalitySystem, NumEq, IneqVec := CreateInitialInequalitySystem(n,Coords);

  FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0));  

  while FeasibleSoFar do
    if IsPositiveDefinite(PQF) then
      if (Minimum(LatticeWithGram(PQF)) lt 1) then
        InequalitySystem,IneqVec := UpdateInequalitySystemPQF(InequalitySystem,IneqVec,PQF);
      else
        return true, Coords, PQF;
      end if;
    else
      InequalitySystem,IneqVec := UpdateInequalitySystemNonPQF(InequalitySystem,IneqVec,PQF); 
    end if;
    FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0)); 
  end while;

  return false,Coords, IneqVec;
end function;





==> IsFeasibleSingle.m <==
//
// IsFeasibleSingle.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann
//
// Tested to work with Magma V2.14-10 and V2.15-4
//


load "IsFeasibleCommon.m";





//
// Given parameters, [n, d, L] the following function 
// creates a lattice spanned by d*Id_n and the integer vector L.
// Then a basis of this lattice is obtained and coordinates
// of the generating vectors d*e_i and L w.r.t this basis
// are returned.
//

MyCoordinates := function(n,d,L) 
 
  M := Matrix(Integers(),n+1,n,[0 : i in [1..n*(n+1)]]);
  M := InsertBlock(M,d*IdentityMatrix(Integers(),n),1,1);
  v := Matrix(Integers(),1,n,L);
  M := InsertBlock(M,v,n+1,1);

  Lat:=Lattice(M);

  Coords := Matrix(Integers(),n+1,n,[0 : i in [1..n*(n+1)]]);
  for i in [1..n+1] do
    v:=Lattice(Submatrix(M,i,1,1,n)).1;
    Coords := InsertBlock(Coords,Matrix(Integers(),1,n,Coordinates(Lat,v)),i,1); 
  end for;

  return Coords;
end function;









//
// IsFeasibleSingle decides if there exists a PQF in n variables
// for parameters n, d, L = (u_1,...,u_n)
// where u_i in [0..d-1] 
// 
// Returned are 
//   true, coords, certificate
// where
//   certificate is a PQF if true   
//                    and if false it is 
//                           a list IneqVec of vectors defining 
//                           inequalities that can not all be satisfied  
// All results have to be seen with respect to the 
//     coordinates of e'_1,..,e'_n and e returned in this
//     order in the rows of coords.
//
// NOTE: The performance of this function may be very much 
//       depending on the number of equalities that are used
//       and the linear functional that is maximized in
//       "TestFeasibility"
//

IsFeasibleSingle := function (n,d,L)
  
  // prepararion, getting coordinates
  Coords := MyCoordinates(n,d,L);
  InequalitySystem, NumEq, IneqVec := CreateInitialInequalitySystem(n,Coords);

  FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0));  

  while FeasibleSoFar do
    if IsPositiveDefinite(PQF) then
      if (Minimum(LatticeWithGram(PQF)) lt 1) then
        InequalitySystem,IneqVec := UpdateInequalitySystemPQF(InequalitySystem,IneqVec,PQF);
      else
        return true, Coords, PQF;
      end if;
    else
      InequalitySystem,IneqVec := UpdateInequalitySystemNonPQF(InequalitySystem,IneqVec,PQF); 
    end if;
    FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0)); 
  end while;

  return false,Coords, IneqVec;
end function;





==> IsFeasibleTriple.m <==
//
// IsFeasibleTriple.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann
//
// Tested to work with Magma V2.14-10 and V2.15-4
//

load "IsFeasibleCommon.m";






//
// Given parameters, [n, d1, L1, d2, L2, d3, L3] the following function 
// creates a lattice spanned by d*Id_n and the integer vector L.
// Then a basis of this lattice is obtained and coordinates
// of the generating vectors  l*ei and (l/d1)*L1 , (l/d2)*L2, (l/d3)*L3,
// (where l= lcm(d1,d2,d3)) w.r.t this basis are returned.
//

MyCoordinates := function(n,d1,L1,d2,L2,d3,L3) 

  m := n+3;
  l := Lcm([d1,d2,d3]);
 
  M := Matrix(Integers(),m,n,[0 : i in [1..n*m]]);
  M := InsertBlock(M,l*IdentityMatrix(Integers(),n),1,1);
  v := (Floor(l/d1))*Matrix(Integers(),1,n,L1);
  M := InsertBlock(M,v,n+1,1);
  v := (Floor(l/d2))*Matrix(Integers(),1,n,L2);
  M := InsertBlock(M,v,n+2,1);
  v := (Floor(l/d3))*Matrix(Integers(),1,n,L3);
  M := InsertBlock(M,v,n+3,1);

  Lat:=Lattice(M);

  Coords := Matrix(Integers(),m,n,[0 : i in [1..n*m]]);
  for i in [1..m] do
    v:=Lattice(Submatrix(M,i,1,1,n)).1;
    Coords := InsertBlock(Coords,Matrix(Integers(),1,n,Coordinates(Lat,v)),i,1); 
  end for;

  return Coords;
end function;









//
// IsFeasibleTriple decides if there exists a PQF in n variables
// for parameters n, d1, L1 = (u_1,...,u_n), d2, L2 = (u'_1,...,u'_n)
//                   and L3 = (u''_1,...,u''_n),
// where u_i in [0..d1-1] , u'_i in [0..d2-1] , u''_i in [0..d3-1]
// 
// Returned are 
//   true, coords, certificate
// where
//   certificate is a PQF if true   
//                    and if false it is 
//                           a list IneqVec of vectors defining 
//                           inequalities that can not all be satisfied  
// All results have to be seen with respect to the 
//     coordinates of e'_1,..,e'_n and e1, e2, e3 returned in this
//     order in the rows of coords.
//
// NOTE: The performance of this function may be very much 
//       depending on the number of equalities that are used
//       and the linear functional that is maximized in
//       "TestFeasibility"
// 

IsFeasibleTriple := function (n,d1,L1,d2,L2,d3,L3)
  
  // prepararion, getting coordinates
  Coords := MyCoordinates(n,d1,L1,d2,L2,d3,L3);
  InequalitySystem, NumEq, IneqVec := CreateInitialInequalitySystem(n,Coords);

  FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0));  

  while FeasibleSoFar do
    if IsPositiveDefinite(PQF) then
      if (Minimum(LatticeWithGram(PQF)) lt 1) then
        InequalitySystem,IneqVec := UpdateInequalitySystemPQF(InequalitySystem,IneqVec,PQF);
      else
        return true, Coords, PQF;
      end if;
    else
      InequalitySystem,IneqVec := UpdateInequalitySystemNonPQF(InequalitySystem,IneqVec,PQF); 
    end if;
    FeasibleSoFar, PQF := TestFeasibility(n,NumEq,InequalitySystem,-RankOneLine(n,Coords[n+1],0)); 
  end while;

  return false,Coords, IneqVec;
end function;





==> RealSpaceCommon.m <==
//
// RealSpaceCommon.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann 
//
// Tested to work with Magma V2.14-10 and V2.15-4
// (and lrs ver.4.2, see http://cgm.cs.mcgill.ca/~avis/C/lrs.html)
//
// functions used by RealSpaceSingle.m
// (could easily be extended to be used by a script RealSpacePair.m, ...) 
// 
// Note: this code is not an essential part of the 
//       classification, but can be used to analyze
//       the realization space and invariants of a type.
//




//
// set up .ine file with equations and inequalities 
// coming from a list of shortest vectors of PQF
//

GetDirections := function (LinSpace,PQF)

  SV := ShortestVectors(LatticeWithGram(PQF));  
  
  rows := Nrows(LinSpace) + #SV;
  cols := Ncols(LinSpace);
  dim := Nrows(PQF);

  if cols ne (Floor(dim*(dim+1)/2)+1) then
    print "Mismatching parameters given to function GetDirections";
    return false;
  end if;

  // write ine file and call lrs
  ine := Open("cone.ine", "w");
  Puts(ine, "*temporary cone file");
  Puts(ine, "H-representation");
  Puts(ine, "begin");
  Put(ine, Sprint(rows) cat " " cat Sprint(cols));
  Puts(ine, " integer");
  for i in [1..Nrows(LinSpace)] do
    for j in [1..cols] do
      Put(ine,Sprint(LinSpace[i,j]) cat " ");  
    end for;
    Puts(ine,"");
  end for;
  for i in [1..#SV] do
    Put(ine,"-1 ");
    for j in [1..dim] do
      for k in [1..j] do
        if j eq k then
          Put(ine,Sprint(SV[i][j]*SV[i][k]) cat " ");
        else
          Put(ine,Sprint(2*SV[i][j]*SV[i][k]) cat " ");
        end if;
      end for;
    end for;
    Puts(ine,"");
  end for;
  Puts(ine, "end");
  //Puts(ine, "");
  Put(ine, "linearity ");
  Put(ine, Sprint(Nrows(LinSpace)) cat "  ");
  for i in [1..Nrows(LinSpace)] do
    Put(ine, Sprint(i) cat " ");
  end for;
  Puts(ine, "");
  //Puts(ine, "");
  Flush(ine);

  Alarm(0); System("./lrs cone.ine >cone.ext");

  ext := Open("cone.ext", "r");

  // check for "begin"
  string := Gets(ext);
  while ( string ne "begin" ) do
    string := Gets(ext);
  end while;
  // skip one line and then read rays and one vertex (check if it is equal to PQF)
  // read in rays until "end"
  string := Gets(ext);
  found_vertex := false;
  Rays:=Matrix(Rationals(),0,cols-1,[]);
  string := Gets(ext);
  while ( string ne "end" ) do
    S := [Rationals()| ]; // procedure as above for each line 
    ri:=2;  
    for i in [1..cols] do
      rat,ri:=ser(string,ri);
      Append(~S,rat);
      ri:=ri+1; 
    end for;
    if (S[1] eq 1) then  // read in vertex
      if found_vertex then
        print "fatal error while reading cone.ext / second vertex found";
        return false;
      end if;
      found_vertex := true;
      // now convert the sequence S to a matrix FoundPQF and see if it is equal to PQF
      FoundPQF:=Matrix(Rationals(),dim,dim,[ 0 : i in [1..dim*dim]]);
      for i in [1..dim] do
        for j in [1..i] do
          FoundPQF[i,j]:=S[Floor(i*(i-1)/2)+j+1];
          FoundPQF[j,i]:=S[Floor(i*(i-1)/2)+j+1];
        end for;
      end for;
      if (FoundPQF ne PQF) then
        print "fatal error in cone.ext / PQF not correct";
        print PQF, FoundPQF;
        return false;
      end if;
    else  
      Rays:=VerticalJoin(Rays, Matrix(Rationals(),1,cols-1,S[2..cols])); 
    end if;

    string := Gets(ext);
  end while;
  Flush(ext);
 
  //System("rm cone.{ine,ext}");

  return Rays;
end function;






// 
// This is an implementation of "Algorithm 2" of the paper
//
// NOTE: PQF is assumed to satisfy  Minimum(LatticeWithGram(PQF)) eq 1
//

FindNeighbor := function (PQF,Ray)
  // Create symmetric matrix from ray
  dim := Nrows(PQF);
  Dir:=Matrix(Rationals(),dim,dim,[0 : i in [1..dim*dim]]);
  for i in [1..dim] do
    for j in [1..i] do
      Dir[i][j] := Ray[Floor(i*(i-1)/2)+j];
      Dir[j][i] := Ray[Floor(i*(i-1)/2)+j];
    end for;
  end for;

  // Test, how many shortest vectors v of PQF satisfy Dir[v]=0
  SV := ShortestVectors(LatticeWithGram(PQF));
  NumMinVecsDir := 0;
  for i in [1..#SV] do
    v := Vector([SV[i][j] : j in [1..dim]]); // get rid of lattice behind vector
    if (v*Dir,v) eq 0 then
      NumMinVecsDir := NumMinVecsDir + 1;
    end if;
  end for;
  
  // Phase 1 of search
  rhoU := 1;
  rhoL := 0;

  finished := false;
  while not finished do
    testPQF := PQF + rhoU * Dir;

    if IsPositiveDefinite(testPQF) then
      L := LatticeWithGram(testPQF);
      if Minimum(L) ge 1 then // actually it has to be "eq 1" here!
        rhoL := rhoU;
        if #ShortestVectors(L) eq NumMinVecsDir then
          rhoU := 2*rhoU;
        else
          if #ShortestVectors(L) lt NumMinVecsDir then
	    print "something is completely messed up here!";
            return false; 
	  end if;   
          finished := true;   
        end if;
      else
        finished := true;
      end if;
    else // testPQF is not positive definite
      rhoU := (rhoU+rhoL)/2;
    end if;
  end while;

  // Phase 2 of search
  while (rhoU ne rhoL) do
    testPQF := PQF + ((rhoU+rhoL)/2)*Dir;
    L := LatticeWithGram(testPQF);
    SV:=ShortestVectors(L);
    if (Minimum(L) lt 1) then    
      rhoU := (rhoU+rhoL)/2;  // without additionals this would give a binary search 
                              // (with a possible infinite loop)
      // so do something smarter:
      for i in [1..#SV] do
        v:= Vector([SV[i][j] : j in [1..dim]]);
        if (v*Dir,v) lt 0 then
          rhoTest := (1 -(v*PQF,v) ) / (v*Dir,v);
          if rhoTest lt rhoU then
            rhoU := rhoTest;
	  end if;
        end if;
      end for;
      
      //test if rhoU is already the answer:
      if Minimum(LatticeWithGram(PQF+rhoU*Dir)) eq 1 then
        rhoL := rhoU;
      end if;
    else  //  here: Minimum(L) ge 1
      rhoL := (rhoU+rhoL)/2;
      if #SV gt NumMinVecsDir then
        rhoU := rhoL;
      end if; 
    end if;    

  end while;

  return (PQF + rhoU*Dir);
end function;






==> RealSpaceSingle.m <==
//
// RealSpaceSingle.m
//
// Part of the "online appendix" of the paper
// "On Classifying Minkowskian Sublattices"
// by Wolgang Keller, Jacques Martinet and Achill Schurmann 
//
// Tested to work with Magma V2.14-10 and V2.15-4
// 
// Note: this code is not an essential part of the 
//       classification, but can be used to analyze
//       the realization space and invariants of a type.
//


load "IsFeasibleSingle.m";
load "RealSpaceCommon.m";




//
// if the realization space is non-empty, then 
// a typical form, vertices spanning the space 
// and a set of vectors v defining inequalities Q[v]>=1
// are returned.
//

RealSpaceSingle := function (n,d,L)

  bool, Coords, PQF := IsFeasibleSingle(n,d,L);

  if not bool then
    //print "No feasible solution";
    return Matrix(Rationals(),0,0,[]), Matrix(Rationals(),0,0,[]), {@ @};
  end if;

  LinSpace := LinearitySpace(n,Coords); 

  TODO := {@ PQF @};
  FOUND := {@ PQF @};
  
  while not IsEmpty(TODO) do
       
    PQF := TODO[1];  
    TODO := TODO diff {@ PQF @};

    Rays:=GetDirections(LinSpace,PQF);
    for i in [1..Nrows(Rays)] do
      NeighPQF:=FindNeighbor(PQF,Rays[i]);
      if not (NeighPQF in FOUND) then
        FOUND := FOUND join {@ NeighPQF @};
        TODO := TODO join {@ NeighPQF @};
      end if;
    end for;

  end while;

  TypForm := FOUND[1];
  for i in [2..#FOUND] do
    TypForm := TypForm + FOUND[i];
  end for;
  TypForm := (1/#FOUND)*TypForm;

  return TypForm, Coords, FOUND;
end function;




